Observation of Anisotropy of TeV Cosmic Rays with Two Years of HAWC

After two years of operation, the High-Altitude Water Cherenkov (HAWC) Observatory has analyzed the TeV cosmic-ray sky over an energy range between $2.0$ and $72.8$ TeV. The HAWC detector is a ground-based air-shower array located at high altitude in the state of Puebla, Mexico. Using 300 light-tight water tanks, it collects the Cherenkov light from the particles of extensive air showers from primary gamma rays and cosmic rays. This detection method allows for uninterrupted observation of the entire overhead sky (2~sr instantaneous, 8.5~sr integrated) in the energy range from a few TeV to hundreds of TeV. Like other detectors in the northern and southern hemisphere, HAWC observes an energy-dependent anisotropy in the arrival direction distribution of cosmic rays. The observed cosmic-ray anisotropy is dominated by a dipole moment with phase $\alpha\approx40^{\circ}$ and amplitude that slowly rises in relative intensity from $8\times10^{-4}$ at 2 TeV to $14\times10^{-4}$ around 30.3 TeV, above which the dipole decreases in strength. A significant large-scale ($>60^{\circ}$ in angular extent) signal is also observed in the quadrupole and octupole moments, and significant small-scale features are also present, with locations and shapes consistent with previous observations. Compared to previous measurements in this energy range, the HAWC cosmic-ray sky maps improve on the energy resolution and fit precision of the anisotropy. These data can be used in an effort to better constrain local cosmic-ray accelerators and the intervening magnetic fields.

==> clean-authors.py <==
#!/usr/bin/env python

import os
import re

oname = "authors_new.tex" #os.path.join("sections","authors.tex")
iname = "authors020.tex" #os.path.join("sections","authors014.tex")

keyDiego = "R.~L{\\'o}pez-Coto"
nameDiego = "D.~L{\\'o}pez-C{\\'a}mara"
instDiego = "CatedrasConacyt"
locDiego = "C{\\'a}tedras Conacyt---Instituto de Astronom{\\'i}a, Universidad Nacional Aut{\\'o}noma de M{\\'e}xico, Mexico City, Mexico"

extraNames = {}
extraNames["S.~Casanova"] = ["MPIK"]
extraNames["A.~Zepeda"] = ["UNACH"]

authorlist = []
authordict = {}
affildict = {}

swaps = []
swaps.append(["\\'e","{\\'e}"])
swaps.append(["\\'i","{\\'i}"])
swaps.append(["\xe2\x80\x93","--"])
swaps.append(["\xc3\xa1","{\\'a}"])
swaps.append(["\xc3\xa1","{\\'a}"])
swaps.append(["\xc3\xa9","{\\'e}"])
swaps.append(["\xc3\xad","{\\'i}"])
swaps.append(["\xc3\xb3","{\\'o}"])
swaps.append(["\xc3\xb1","{\\~n}"])
swaps.append(["\xc3\x81","{\\'A}"])
swaps.append(["\xc3\xbc","{\\\"u}"])
swaps.append(["\xc3\xa8","{\\`e}"])
swaps.append(["\\'{e}","{\\'e}"])
swaps.append(["\\'{i}","{\\'i}"])
swaps.append(["Hgo,","Hidalgo,"])
swaps.append([", M{\\'e}xico",", Mexico"])
swaps.append(["Ciudad de M{\\'e}xico","Ciudad de Mexico"])
swaps.append(["Ciudad de Mexico","Mexico City"])
swaps.append(["MD 20771","MD"])
swaps.append(["AL 35812","AL"])
swaps.append(["69117 Heidelberg","Heidelberg"])
swaps.append(["Dept ","Department "])
swaps.append(["USA 30332","USA"])
swaps.append(["Mexico.","Mexico"])
swaps.append([", DF,",","])
swaps.append(["de Mexico","de M{\\'e}xico"])
swaps.append(["CA 94305--4060,","CA,"])
swaps.append(["University: Stanford","University, Stanford"])
swaps.append(["Electr{\\'o}nica, Puebla","Electr{\\'o}nica, Tonantzintla, Puebla"])
swaps.append(["Nauk, IFJ-PAN,","Nauk,"])

f = open(iname,"r")
for line in [x.rstrip() for x in f]:
  if(line):
    for swap in swaps: line = line.replace(swap[0],swap[1])
    s1 = re.search("author\[(.+)\]\{(.+)\}",line)
    s2 = re.search("address\[(.+)\]\{(.+)\}",line)
    if(s1):
      if(s1.groups()[1] == keyDiego):
        authorlist.append(nameDiego)
        if(nameDiego not in authordict): authordict[nameDiego] = []
        authordict[nameDiego].append(instDiego)
        affildict[instDiego] = locDiego
      authorlist.append(s1.groups()[1])
      if(s1.groups()[1] not in authordict): authordict[s1.groups()[1]] = []
      authordict[s1.groups()[1]].append(s1.groups()[0])
    elif(s2):
      loc = s2.groups()[1]
      while(re.search(" ,",loc)): loc = loc.replace(" ,",",")
      for swap in swaps: line = line.replace(swap[0],swap[1])
      affildict[s2.groups()[0]] = loc
    else:
      print "Error: Bad line: %s" % line
f.close()
for name in extraNames:
  if(name in authordict):
    for item in extraNames[name]: authordict[name].append(item)

f = open(oname,"w")
for author in authorlist:
  if(author in authordict):
    f.write("\\author{%s}" % author.rstrip())
    for affil in authordict[author]:
      if(affil in affildict):
        f.write("\\affiliation{%s}" % (affildict[affil].rstrip()))
        #f.write("\\altaffiliation[]{%s}" % (affildict[affil].rstrip()))
        #f.write("\\affil{%s}" % (affildict[affil].rstrip()))
      else:
        print "Error: Author %s affiliation %s is bad!" % (author,affil)
    f.write("\n")
  else:
    print "Error: Author %s got lost somehow!" % author
f.close()


